Contact 3-manifolds with infinitely many rational homology ball Stein fillings

We construct the first examples of contact $3$-manifolds admitting infinitely many pairwise non-homeomorphic Stein fillings which are rational homology balls. Our examples are planar. They are obtained by a simple modification of Baykur's recent planar contact $3$-manifold $(Y,\xi)$ with infinitely many pairwise non-homeomorphic Stein fillings, and the fillings are distinguished by their fundamental groups. For one of these rational homology balls we give an explicit Kirby diagram, with a single $1$-handle and a single $2$-handle attached along a trefoil, which exhibits its boundary as $(0,-8)$-surgery on a two-component link. We also identify the smooth topology of Baykur's example: $Y$ is obtained by $(0,-8)$-surgery on the link $7^2_4$, and it is Seifert fibered over the Klein bottle with one exceptional fiber. Finally, we construct further Stein fillings of $(Y,\xi)$, which realize all the groups $\mathbb Z/m\rtimes_{-1}\mathbb Z$, $m\ge0$, as their fundamental groups.

==> anc/1_Prop2.1_moves/README.txt <==
Proof of Proposition 2.1.

Prop2.1_KLO_frames.pdf   the sequence of KLO frames, starting from the Kirby diagram of Baykur's Stein filling X_0
                         (Fig. 2: five 1-handles and the 2-handles d, u, v, w, z with framing -1) and ending with the
                         diagram on the left of Fig. 4 (a 1-handle and a 2-handle along a trefoil with framing -8).
                         The slide bands are shaded in the frames where the slides are made.

X0_handle_moves_by_hand.pdf   the same handle moves drawn by hand: slide w over v and cancel delta_5, slide w' over z
                         and cancel delta_4, slide w'' and d over u and cancel delta_3, then slide w''' twice over
                         d' (framing -8) and cancel d' against the 1-handle dual to delta_1, followed by isotopies
                         ending with the diagram on the left of Fig. 4.
Y_Prop2.1_by_hand.lnk    the last diagram of the hand-drawn sequence in PLink format: a dotted circle and a
                         left-handed trefoil (framing -8, not stored in the file) with linking number 0.  SnapPy
                         identifies this link as 7^2_4 (L7a3), and with framings 0 and -8 its boundary has
                         H_1 = Z + Z/8, as computed for Baykur's manifold Y from its open book.
X0_DTK_Fig3.lnk          the intermediate diagram of Fig. 3 (after the three cancellations), exported from KLO in
                         PLink format: two dotted circles, the 2-handle of DT*K (framing -4) and h_d' (framing -2,
                         linking the other 2-handle once); framings are not stored in the file.  Its complement is
                         isometric to that of the link drawn in Fig. 3, by an orientation-preserving isometry
                         matching the components and their meridians and longitudes, and with framings -4 and -2
                         its boundary has H_1 = Z + Z/8, as for Baykur's manifold Y.
check_fig3.py            builds the link of Fig. 3 from the coordinates of the figure, checks that it is isotopic to
                         X0_DTK_Fig3.lnk, and that with framings -4, -2 its boundary is Y (H_1 = Z + Z/8, the
                         homomorphism counts, and Regina's recognition SFS [KB/n2: (2,1)]).  Uses the helper
                         modules in ../6_Prop5.6a_Sec6.3_Figs11-12.
check_fig3_output.txt    its output.
X0_KLO_frames_Fig3_to_Fig4.pdf   the KLO frames for the second part of the moves, from the diagram of Fig. 3 (two
                         1-handles, framings -4 and -2) to the diagram on the left of Fig. 4: two slides of the
                         (-4)-framed 2-handle over the (-2)-framed one (framing -8), Reidemeister and fish moves, and
                         the cancellation of the (-2)-framed 2-handle against a 1-handle.  Each frame is labelled
                         with the move KLO performed.
X0_KLO_Fig4_last_frame.lnk   the last frame of X0_KLO_frames_Fig3_to_Fig4.pdf in PLink format: SnapPy identifies the
                         link as 7^2_4 (L7a3), with the trefoil left-handed and linking number 0, and its complement
                         is isometric to that of Y_Prop2.1_by_hand.lnk (the end of the hand-drawn sequence) by an
                         orientation-preserving isometry matching the components, meridians and longitudes.
X0_KLO_Fig3_first_frame.lnk  the first frame of X0_KLO_frames_Fig3_to_Fig4.pdf in PLink format.  Its complement is
                         isometric to that of the link of Fig. 3, as built in check_fig3.py, and to that of
                         X0_DTK_Fig3.lnk, by orientation-preserving isometries matching the components (dotted circles,
                         the (-4)- and the (-2)-framed 2-handles), meridians and longitudes.

Summary for Fig. 3: the hand-drawn sequence gives Fig. 2 -> left of Fig. 4 (ending in Y_Prop2.1_by_hand.lnk), and the
KLO sequence X0_KLO_frames_Fig3_to_Fig4.pdf starts at the diagram of Fig. 3 (X0_KLO_Fig3_first_frame.lnk) and ends at
the same link (X0_KLO_Fig4_last_frame.lnk).  Hence the diagram of Fig. 3 describes Baykur's filling X_0, independently
of the KLO frames Prop2.1_KLO_frames.pdf from Fig. 2 to Fig. 3.


==> anc/1_Prop2.1_moves/check_fig3.py <==
"""
Fig. 3 of the paper: builds the link exactly as drawn (dotted circles and the (-4)-handle as in Figs. 5 and 12, the
(-2)-handle h_d' with its clasp), checks that it is isotopic to the KLO diagram X0_DTK_Fig3.lnk (orientation-preserving
isometry of the complements matching components, meridians and longitudes), and that with framings -4, -2 its boundary
is Baykur's manifold Y (H_1, homomorphism counts, Regina recognition).  Requires numpy, snappy, regina.
"""
import sys, numpy as np, snappy, regina, itertools
import os; HERE=os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0,os.path.join(HERE,'..','6_Prop5.6a_Sec6.3_Figs11-12'))
from fig12_base import base, CX, RX, RY
from pd_util import to_pd
from plink_read import to3d
def group(n,gens):
    els=[tuple(range(n))]; fr=list(els)
    while fr:
        nf=[]
        for a in fr:
            for g in gens:
                b=tuple(g[a[i]] for i in range(n))
                if b not in els: els.append(b); nf.append(b)
        fr=nf
    ix={e:i for i,e in enumerate(els)}
    return np.array([[ix[tuple(b[a[i]] for i in range(n))] for b in els] for a in els]),np.array([ix[tuple(np.argsort(e))] for e in els])
def bez(p0,p1,p2,p3,n=60):
    t=np.linspace(0,1,n,endpoint=False)[:,None]; P=[np.array(x,float) for x in (p0,p1,p2,p3)]
    return (1-t)**3*P[0]+3*(1-t)**2*t*P[1]+3*(1-t)*t**2*P[2]+t**3*P[3]
def line(a,b,step=0.02):
    a=np.array(a,float); b=np.array(b,float); n=max(1,int(np.linalg.norm(b-a)/step)); return np.array([a+(b-a)*t for t in np.linspace(0,1,n,endpoint=False)])
r=0.475; yc=1.525
pts=[line((-4.4,1.05),(-1.3,1.05)),
     bez((-1.3,1.05),(-0.9,1.05),(-0.76,0.78),(-0.693,0.6)),
     bez((-0.693,0.6),(-0.6,0.33),(-0.35,0.1),(0,0.1)),
     bez((0,0.1),(0.35,0.1),(0.6,0.33),(0.693,0.6)),
     bez((0.693,0.6),(0.76,0.78),(0.9,1.05),(1.3,1.05)),
     line((1.3,1.05),(4.4,1.05))]
P=list(np.vstack(pts))
for t in np.linspace(-np.pi/2,np.pi/2,40,endpoint=False): P.append((4.4+r*np.cos(t),yc+r*np.sin(t)))
for x in np.linspace(4.4,-4.4,200,endpoint=False): P.append((x,2.0))
for t in np.linspace(np.pi/2,3*np.pi/2,40,endpoint=False): P.append((-4.4+r*np.cos(t),yc+r*np.sin(t)))
P=np.array(P)+np.array([0.0013,0.0017])      # tiny shift so that no crossing falls on a vertex
def z(p):
    for cx in (-CX,CX):
        if abs(((p[0]-cx)/RX)**2+(p[1]/RY)**2-1)<0.08: return -1.0 if p[0]<cx else 2.0
    if abs(p[1]-0.6)<0.12 and abs(abs(p[0])-0.693)<0.08: return -1.0 if p[0]<0 else 2.0
    return 0.5
L=snappy.Link(to_pd([[(x,-y,zz) for x,y,zz in c] for c in base()+[[(p[0],p[1],z(p)) for p in P]]]))
print('linking matrix (dotted, dotted, -4 handle, -2 handle):'); print(np.array(L.linking_matrix()))
E=L.exterior(); C0,_,_=to3d(os.path.join(HERE,'X0_DTK_Fig3.lnk')); T=snappy.Link(to_pd(C0)).exterior()
for M_ in (E,T):
    for t in range(20):
        if 'positively' in M_.solution_type(): break
        M_.randomize()
print('volumes: drawn %.4f, KLO %.4f'%(float(E.volume()),float(T.volume())))
ok=[i.cusp_images() for i in E.is_isometric_to(T,return_isometries=True) if all(abs(m[1,0])==0 and abs(m[0,1])==0 and abs(m[0,0])==1 and int(m[0,0]*m[1,1]-m[0,1]*m[1,0])==1 for m in i.cusp_maps())]
print('orientation-preserving isometries to 2_1.lnk preserving meridians and longitudes:',ok[:2])
M=L.exterior(); M.dehn_fill([(0,1),(0,1),(-4,1),(-2,1)])
S3=group(3,[(1,0,2),(1,2,0)]); D5=group(5,[(1,2,3,4,0),(0,4,3,2,1)])
def cnt(G,grp):
    gens=G.generators(); mul,invv=grp; n=len(mul); Tt=np.array(list(itertools.product(range(n),repeat=len(gens))),dtype=np.int32); okk=np.ones(len(Tt),bool)
    for rr in G.relators():
        v=np.zeros(len(Tt),dtype=np.int32)
        for ch in rr: k=gens.index(ch.lower()); v=mul[v,Tt[:,k] if ch.islower() else invv[Tt[:,k]]]
        okk&=(v==0)
    return int(okk.sum())
G=M.fundamental_group(); print('boundary with framings 0,0,-4,-2: H1',M.homology(),' S3',cnt(G,S3),' D5',cnt(G,D5))
Tr=regina.Triangulation3(M.filled_triangulation()._to_string()); Tr.simplify()
rr=regina.StandardTriangulation.recognise(Tr)
if not rr: Tr.simplifyExhaustive(2); rr=regina.StandardTriangulation.recognise(Tr)
print('Regina recognises the boundary as:', rr.manifold().name() if rr else 'not recognised')


==> anc/1_Prop2.1_moves/check_fig3_output.txt <==
linking matrix (dotted, dotted, -4 handle, -2 handle):
[[ 0  0 -2  1]
 [ 0  0 -2  1]
 [-2 -2  0  1]
 [ 1  1  1  0]]
volumes: drawn 10.6670, KLO 10.6670
orientation-preserving isometries to 2_1.lnk preserving meridians and longitudes: [[1, 3, 0, 2], [1, 3, 0, 2]]
boundary with framings 0,0,-4,-2: H1 Z/8 + Z  S3 18  D5 40
Regina recognises the boundary as: SFS [KB/n2: (2,1)]


==> anc/2_Sec6.1_SnapPy_Y/README.txt <==
Ancillary files for Section 6.1 of
B. Ozbagci, "Baykur's planar contact manifold and the unit cotangent bundle of the Klein bottle".

baykur_seifert_check.py  : the script (Python 3, requires the modules snappy and regina).
X0_kirby_link.json       : input link data, the Kirby diagram of Baykur's Stein filling X_0 (Fig. 2)
                           as a PD code with Dehn filling coefficients: five 0-framed unknots dual
                           to the holes, and the vanishing cycles d,u,v,w,z with framing -1.
output.txt               : the output of the script.

Run:  python3 baykur_seifert_check.py
Tested with SnapPy 3.3.2 and Regina 7.4. The output also records the chirality check:
the trefoil component of L7a3 is left-handed, and the mirror image gives a different manifold.


==> anc/2_Sec6.1_SnapPy_Y/X0_kirby_link.json <==
{
 "description": "Kirby diagram of Baykur's Lefschetz fibration X_0 (Fig. 2): components 0-4 are the 0-framed unknots dual to the holes delta_1..delta_5, components 5-9 are the vanishing cycles d,u,v,w,z with framing -1 (Seifert framing in S^3 equals the page framing).",
 "pd_code": [
  [
   41,
   4,
   36,
   5
  ],
  [
   3,
   40,
   4,
   41
  ],
  [
   63,
   2,
   54,
   3
  ],
  [
   1,
   62,
   2,
   63
  ],
  [
   5,
   64,
   0,
   65
  ],
  [
   65,
   0,
   66,
   1
  ],
  [
   13,
   37,
   14,
   36
  ],
  [
   12,
   39,
   13,
   40
  ],
  [
   44,
   11,
   45,
   12
  ],
  [
   10,
   43,
   11,
   44
  ],
  [
   52,
   9,
   53,
   10
  ],
  [
   8,
   51,
   9,
   52
  ],
  [
   54,
   7,
   55,
   8
  ],
  [
   61,
   7,
   62,
   6
  ],
  [
   71,
   15,
   64,
   14
  ],
  [
   66,
   15,
   67,
   6
  ],
  [
   37,
   24,
   38,
   25
  ],
  [
   23,
   38,
   24,
   39
  ],
  [
   45,
   22,
   42,
   23
  ],
  [
   21,
   42,
   22,
   43
  ],
  [
   20,
   46,
   21,
   53
  ],
  [
   19,
   50,
   20,
   51
  ],
  [
   55,
   18,
   56,
   19
  ],
  [
   17,
   60,
   18,
   61
  ],
  [
   16,
   68,
   17,
   67
  ],
  [
   25,
   70,
   16,
   71
  ],
  [
   46,
   29,
   47,
   30
  ],
  [
   28,
   49,
   29,
   50
  ],
  [
   56,
   27,
   57,
   28
  ],
  [
   59,
   27,
   60,
   26
  ],
  [
   68,
   31,
   69,
   26
  ],
  [
   30,
   69,
   31,
   70
  ],
  [
   47,
   34,
   48,
   35
  ],
  [
   33,
   48,
   34,
   49
  ],
  [
   57,
   32,
   58,
   33
  ],
  [
   35,
   58,
   32,
   59
  ]
 ],
 "fillings": [
  [
   0,
   1
  ],
  [
   0,
   1
  ],
  [
   0,
   1
  ],
  [
   0,
   1
  ],
  [
   0,
   1
  ],
  [
   -1,
   1
  ],
  [
   -1,
   1
  ],
  [
   -1,
   1
  ],
  [
   -1,
   1
  ],
  [
   -1,
   1
  ]
 ]
}

==> anc/2_Sec6.1_SnapPy_Y/baykur_seifert_check.py <==
"""
Computer check for Section 6.1 of
  B. Ozbagci, "Baykur's planar contact manifold and the unit cotangent bundle of the Klein bottle".

(A) (0,-8)-surgery on the link 7^2_4 = L7a3 (coefficient 0 on the unknotted component U,
    -8 on the trefoil component J).
(B) The boundary of Baykur's Lefschetz fibration X_0, from its Kirby diagram (Fig. 2):
    0-framed unknots dual to the five holes and the vanishing cycles d,u,v,w,z with framing -1.
    The link is read from X0_kirby_link.json.

For each, the script prints H_1 and the homology of the connected 2- and 3-fold covers
(computed in SnapPy), and Regina's recognition of the filled triangulation after
simplification.  Requires: snappy, regina (Python modules).
"""
import json, snappy, regina

def regina_name(M, tries=40):
    """Triangulate the filled manifold, simplify in Regina and recognise it."""
    best = None
    for k in range(tries):
        T = regina.Triangulation3(M.filled_triangulation()._to_string())
        T.simplify()
        if best is None or T.size() < best.size():
            best = T
        std = regina.StandardTriangulation.recognise(best)
        if std is not None:
            return std.manifold().name(), best.size()
        M.randomize()
    return None, best.size()

def report(title, M):
    print('=' * 70)
    print(title)
    print('H_1                 :', M.homology())
    print('2-fold covers, H_1  :', sorted(str(C.homology()) for C in M.covers(2)))
    print('3-fold covers, H_1  :', sorted(str(C.homology()) for C in M.covers(3)))
    name, n = regina_name(M)
    print('Regina recognition  :', name, '(simplified triangulation with %d tetrahedra)' % n)

# (A) (0,-8)-surgery on L7a3
L = snappy.Link('L7a3')
E = L.exterior()
# identify the unknotted component U (its knot exterior has fundamental group Z)
comp_is_unknot = []
for i in range(2):
    G = L.sublink([i]).exterior().fundamental_group()
    comp_is_unknot.append(G.num_generators() == 1 and len(G.relators()) == 0)
iU = comp_is_unknot.index(True); iJ = 1 - iU
fill = [None, None]; fill[iU] = (0, 1); fill[iJ] = (-8, 1)
E.dehn_fill(fill)
report('(A) L7a3 with coefficient 0 on U (component %d) and -8 on J (component %d)' % (iU, iJ), E)

# chirality: crossing signs of the trefoil component J in SnapPy's diagram of L7a3
Jd = L.sublink([iJ]); Jd.simplify('global')
print('Crossing signs of J in L7a3:', [c.sign for c in Jd.crossings], '(all -1: left-handed trefoil)')
Em = L.mirror().exterior(); Em.dehn_fill(fill)
print('Mirror image of L7a3 with the same coefficients, 2-fold covers:',
      sorted(str(C.homology()) for C in Em.covers(2)))

# (B) boundary of X_0 from its Kirby diagram
data = json.load(open('X0_kirby_link.json'))
L0 = snappy.Link(data['pd_code'])
assert len(L0.link_components) == 10
M = L0.exterior()
M.dehn_fill([tuple(f) for f in data['fillings']])
report('(B) boundary of X_0 from the Kirby diagram of Fig. 2', M)


==> anc/2_Sec6.1_SnapPy_Y/output.txt <==
======================================================================
(A) L7a3 with coefficient 0 on U (component 0) and -8 on J (component 1)
H_1                 : Z/8 + Z
2-fold covers, H_1  : ['Z/4 + Z + Z', 'Z/4 + Z/4 + Z', 'Z/4 + Z/4 + Z']
3-fold covers, H_1  : ['Z/2 + Z/2 + Z/8 + Z', 'Z/2 + Z/2 + Z/8 + Z']
Regina recognition  : SFS [KB/n2: (2,1)] (simplified triangulation with 9 tetrahedra)
Crossing signs of J in L7a3: [-1, -1, -1] (all -1: left-handed trefoil)
Mirror image of L7a3 with the same coefficients, 2-fold covers: ['Z/4 + Z/32 + Z', 'Z/4 + Z/4 + Z', 'Z/4 + Z/4 + Z']
======================================================================
(B) boundary of X_0 from the Kirby diagram of Fig. 2
H_1                 : Z/8 + Z
2-fold covers, H_1  : ['Z/4 + Z + Z', 'Z/4 + Z/4 + Z', 'Z/4 + Z/4 + Z']
3-fold covers, H_1  : ['Z/2 + Z/2 + Z/8 + Z', 'Z/2 + Z/2 + Z/8 + Z']
Regina recognition  : SFS [KB/n2: (2,1)] (simplified triangulation with 9 tetrahedra)


==> anc/3_Prop3.1_moves/README.txt <==
Proof of Proposition 3.1.

Thm3.1_KLO_frames.pdf   the sequence of KLO frames, starting from the Kirby diagram of the Lefschetz fibration with
                        five 1-handles and the 2-handles u, v, w, z with framing -1, and ending with the Kirby diagram
                        of the disk cotangent bundle DT*K of the Klein bottle in Fig. 5 (two 1-handles and a 2-handle
                        with framing -4).  The slide bands are shown in the frames where the slides are made.

XB_handle_moves_by_hand.pdf   the same handle moves drawn by hand: slide w over v and cancel delta_5 against v,
                         slide w' over z and cancel delta_4 against z, slide w'' over u and cancel delta_3 against u,
                         followed by an isotopy ending with the diagram of DT*K in Fig. 5 (two dotted circles and the
                         (-4)-framed 2-handle running twice, in the same direction, over each 1-handle).


==> anc/4_Prop4.8_moves/README.txt <==
Proof of Proposition 4.8.

W0_KLO_frames.pdf   the sequence of KLO frames from the Kirby diagram of the Lefschetz fibration W_0 (Fig. 8)
                    to the diagram of Fig. 9 (DT*K and a (-2)-framed 2-handle along a meridian).

W0_handle_moves_by_hand.pdf   the same handle moves drawn by hand, from the Lefschetz diagram of W_0 (Fig. 8: 2-handles
                         along d, d*, v', w', z') to the diagram of Fig. 9: the slide of d* over d giving the
                         (-2)-framed meridian, the slides of w' with the cancellations of three 1-handles, and the
                         final isotopy to DT*K with a (-2)-framed 2-handle along a meridian of its 2-handle.


==> anc/5_Sec6.2_family_counts/README.txt <==
Section 6.2: the families Y_m and Y'_m (homomorphism counts).

family_homcounts.py         computes presentations of pi_1(Y_c) for c = d_m = t_u^m(c_12) and c = d'_m = t_u^m(c_345)
                            from the open book (Sigma, t_c B), and counts homomorphisms to S_3 and to the dihedral
                            group of order ten.  Uses arc_action.py and freegroup.py.  Requires numpy.
family_homcounts_output.txt its output.


==> anc/5_Sec6.2_family_counts/arc_action.py <==
import sys
from freegroup import red, inv, W, apply, canon
M=5
ID=tuple(range(1,M+1))
class E:
    def __init__(s,perm,w): s.p=dict(perm); s.w={k:red(v) for k,v in w.items()}
    def act(s,word):   # induced automorphism on loops x_i
        out=[]
        for g in word:
            k=abs(g); img=s.w[k]+[s.p[k]]+inv(s.w[k])
            out+= img if g>0 else inv(img)
        return red(out)
    def __mul__(g,h):  # functional composition g∘h
        p={i:g.p[h.p[i]] for i in h.p}
        w={i:red(g.act(h.w[i])+g.w[h.p[i]]) for i in h.p}
        return E(p,w)
def one(): return E({i:i for i in ID},{i:[] for i in ID})
def sig(i):
    p={k:k for k in ID}; p[i]=i+1; p[i+1]=i
    w={k:[] for k in ID}; w[i]=[-i]; return E(p,w)
def sigi(i):
    p={k:k for k in ID}; p[i]=i+1; p[i+1]=i
    w={k:[] for k in ID}; w[i+1]=[i+1]; return E(p,w)
def tR(i,j,e=1):
    P=list(range(j,i-1,-1)); w={k:[] for k in ID}
    for k in range(i,j+1): w[k]= P if e>0 else inv(P)
    return E({k:k for k in ID},w)
def braid(bw):
    g=one()
    for (i,e) in bw: g=g*(sig(i) if e>0 else sigi(i))
    return g
def binv(bw): return [(i,-e) for (i,e) in reversed(bw)]
def twist(bw,S,e=1): return braid(bw)*tR(S[0],S[1],e)*braid(binv(bw))


==> anc/5_Sec6.2_family_counts/family_homcounts.py <==
"""
Section 6.2 of B. Ozbagci, "Contact 3-manifolds with infinitely many rational homology ball Stein fillings".

For a page curve c, the contact 3-manifold Y_c is supported by the open book (Sigma, t_c B), B = t_u t_v t_w t_z.
pi_1(Y_c) is the quotient of pi_1(Sigma, *) = F(x_1,...,x_5) (base point on the outer boundary) by the
relations identifying each arc gamma_k from * to the k-th hole with its image under the monodromy.
arc_action.py computes this action exactly (an automorphism of F_5 together with the images of the arcs),
for Dehn twists written as t_c = beta t_round beta^{-1}, beta a braid word in the half twists sigma_i.
We count homomorphisms of pi_1(Y_c) to S_3 and to the dihedral group D_5 of order 10, for the curves
d_m = t_u^m(c_12) and d'_m = t_u^m(c_345), using t_u = sigma_2^{-2}.
"""
import itertools, numpy as np
import arc_action as F
# Baykur's vanishing cycles, as (braid word, pair of holes of the round curve)
CURVES={'u':([],(2,3)),'v':([(2,1)],(3,5)),'w':([(1,-1),(4,1)],(2,4)),'z':([(1,-1),(2,1)],(3,4))}
B=F.twist(*CURVES['u'])*F.twist(*CURVES['v'])*F.twist(*CURVES['w'])*F.twist(*CURVES['z'])
def perm_group(gens):
    n=len(gens[0]); e=tuple(range(n)); els=[e]; seen={e}; fr=[e]
    while fr:
        nf=[]
        for a in fr:
            for g in gens:
                b=tuple(g[a[i]] for i in range(n))
                if b not in seen: seen.add(b); els.append(b); nf.append(b)
        fr=nf
    idx={x:i for i,x in enumerate(els)}
    mul=np.array([[idx[tuple(b[a[i]] for i in range(n))] for b in els] for a in els])
    inv=np.array([idx[tuple(np.argsort(x))] for x in els])
    return mul,inv
S3=perm_group([(1,0,2),(1,2,0)]); D5=perm_group([(1,2,3,4,0),(0,4,3,2,1)])
def count(rels,grp):
    mul,inv=grp; n=len(mul)
    T=np.array(list(itertools.product(range(n),repeat=5)),dtype=np.int32); ok=np.ones(len(T),bool)
    for r in rels:
        val=np.zeros(len(T),dtype=np.int32)
        for g in r: val=mul[val,T[:,abs(g)-1] if g>0 else inv[T[:,abs(g)-1]]]
        ok&=(val==0)
    return int(ok.sum())
def counts(holes,m):
    bw=[(2,-1 if m>0 else 1)]*(2*abs(m))          # t_u^m = sigma_2^{-2m}
    phi=F.twist(bw,holes)*B
    rels=[phi.w[k] for k in F.ID]
    return count(rels,S3),count(rels,D5)
for name,holes,ms in (("Y_m",(1,2),[1,-1,2,-2,3,-3,4,-4]),("Y'_m",(3,5),[1,-1,2,-2,3,-3,4,-4,5,-5])):
    for m in ms:
        print("%s  m=%2d   #Hom(pi_1,S_3)=%d   #Hom(pi_1,D_5)=%d"%((name,m)+counts(holes,m)),flush=True)


==> anc/5_Sec6.2_family_counts/family_homcounts_output.txt <==
Y_m  m= 1   #Hom(pi_1,S_3)=16   #Hom(pi_1,D_5)=36
Y_m  m=-1   #Hom(pi_1,S_3)=16   #Hom(pi_1,D_5)=36
Y_m  m= 2   #Hom(pi_1,S_3)=22   #Hom(pi_1,D_5)=56
Y_m  m=-2   #Hom(pi_1,S_3)=22   #Hom(pi_1,D_5)=56
Y_m  m= 3   #Hom(pi_1,S_3)=16   #Hom(pi_1,D_5)=36
Y_m  m=-3   #Hom(pi_1,S_3)=16   #Hom(pi_1,D_5)=36
Y_m  m= 4   #Hom(pi_1,S_3)=22   #Hom(pi_1,D_5)=56
Y_m  m=-4   #Hom(pi_1,S_3)=22   #Hom(pi_1,D_5)=56
Y'_m  m= 1   #Hom(pi_1,S_3)=52   #Hom(pi_1,D_5)=76
Y'_m  m=-1   #Hom(pi_1,S_3)=52   #Hom(pi_1,D_5)=76
Y'_m  m= 2   #Hom(pi_1,S_3)=28   #Hom(pi_1,D_5)=56
Y'_m  m=-2   #Hom(pi_1,S_3)=28   #Hom(pi_1,D_5)=56
Y'_m  m= 3   #Hom(pi_1,S_3)=70   #Hom(pi_1,D_5)=56
Y'_m  m=-3   #Hom(pi_1,S_3)=70   #Hom(pi_1,D_5)=56
Y'_m  m= 4   #Hom(pi_1,S_3)=28   #Hom(pi_1,D_5)=76
Y'_m  m=-4   #Hom(pi_1,S_3)=28   #Hom(pi_1,D_5)=76
Y'_m  m= 5   #Hom(pi_1,S_3)=52   #Hom(pi_1,D_5)=156
Y'_m  m=-5   #Hom(pi_1,S_3)=52   #Hom(pi_1,D_5)=156


==> anc/5_Sec6.2_family_counts/freegroup.py <==
def red(w):
    st=[]
    for g in w:
        if st and st[-1]==-g: st.pop()
        else: st.append(g)
    return st
def inv(w): return [-g for g in reversed(w)]
def W(s):  # 'x5x4X3' style: X = inverse
    out=[]; i=0
    while i<len(s):
        c=s[i]; d=int(s[i+1]); out.append(d if c=='x' else -d); i+=2
    return out
def S(w): return ''.join(('x%d'%g) if g>0 else ('X%d'%-g) for g in w)
def apply(phi,w):
    out=[]
    for g in w: out+= phi[g] if g>0 else inv(phi[-g])
    return red(out)
def comp(*phis):  # functional order: comp(a,b)(w)=a(b(w))
    def f(w):
        for p in reversed(phis): w=apply(p,w)
        return w
    return f
def aut(images): return {k:W(v) for k,v in images.items()}
def conjtwist(P,ks):  # x_k -> P x_k P^-1 for k in ks
    phi={k:[k] for k in range(1,6)}
    for k in ks: phi[k]=red(P+[k]+inv(P))
    return phi
def cyc(w):
    w=red(w)
    while len(w)>1 and w[0]==-w[-1]: w=w[1:-1]
    return w
def canon(w):
    w=cyc(w); r=lambda v:[tuple(v[k:]+v[:k]) for k in range(len(v))]
    return min(r(w)+r(cyc(inv(w))))


==> anc/6_Prop5.6a_Sec6.3_Figs11-12/README.txt <==
Ancillary files for Proposition 5.6(a), Section 6.3 and Figs. 11-12 of
B. Ozbagci, "Contact 3-manifolds with infinitely many rational homology ball Stein fillings".

X0d1_final.lnk        : the link obtained by the handle moves on the Lefschetz fibration X_{1,0} (simplified by
                        isotopy), in PLink format (open with SnapPy's link editor): two dotted
                        circles, a (-4)-framed and a (-1)-framed 2-handle (framings are not stored in the file).
check_X0d1.py         : checks that the boundary has the invariants of Y_1, that the dotted circles and the
                        (-4)-framed handle bound ST*K, and that pi_1 of the 4-manifold has order 4.
                        Uses plink_read.py and pd_util.py.
check_X0d1_output.txt : its output.
Requires numpy, snappy, regina, sympy.
check_fig12_isotopy.py : builds the link of Fig. 12 from the coordinates of the figure and checks that it is
                         isotopic to the link in X0d1_final.lnk (isometric complements, meridians to meridians).
                         Uses fig12_base.py.  Output in check_fig12_isotopy_output.txt.

X10_Fig12_by_hand.lnk    : a second diagram of X_{1,0}, obtained independently by handle moves from the Lefschetz
                         diagram of Fig. 11 (PLink format): two dotted circles, a 2-handle running once over each
                         1-handle (framing -1) and a 2-handle running twice over each 1-handle (framing -4).
                         Its complement is isometric to that of the link of Fig. 12 by an orientation-preserving
                         isometry taking meridians to meridians and matching the components as listed, so the two
                         Kirby diagrams are isotopic.

X10_handle_moves_by_hand.pdf : the handle moves, drawn by hand, from the Lefschetz diagram of X_{1,0} in Fig. 11
                         to the diagram of Fig. 12: slide w over v and cancel delta_5, slide w' over z and cancel
                         delta_4, slide w'' over u and slide d_1 twice over u, cancel delta_3, followed by
                         isotopies, including the final one bringing the (-1)-framed handle to the position of
                         Fig. 12.  Its last diagram is the diagram of X10_Fig12_by_hand.lnk.


==> anc/6_Prop5.6a_Sec6.3_Figs11-12/check_X0d1.py <==
"""
Checks for Fig. 12 / Proposition 5.6(a) and Section 6.3 of B. Ozbagci, "Contact 3-manifolds with infinitely many rational
homology ball Stein fillings": the link X0d1_final.lnk (PLink format; open it with SnapPy's link editor)
is a Kirby diagram of X_{1,0}: two dotted circles, a (-4)-framed and a (-1)-framed 2-handle.
Requires numpy, snappy, regina, sympy.
"""
import itertools, warnings; warnings.filterwarnings('ignore')
import numpy as np, snappy, regina
from sympy.combinatorics.free_groups import free_group
from sympy.combinatorics.fp_groups import FpGroup
from plink_read import to3d
from pd_util import to_pd
def group(n,gens):
    els=[tuple(range(n))]; fr=list(els)
    while fr:
        nf=[]
        for a in fr:
            for g in gens:
                b=tuple(g[a[i]] for i in range(n))
                if b not in els: els.append(b); nf.append(b)
        fr=nf
    ix={e:i for i,e in enumerate(els)}
    return els,np.array([[ix[tuple(b[a[i]] for i in range(n))] for b in els] for a in els]),np.array([ix[tuple(np.argsort(e))] for e in els])
S3=group(3,[(1,0,2),(1,2,0)]); D5=group(5,[(1,2,3,4,0),(0,4,3,2,1)])
def homs(G,grp):
    els,mul,inv=grp; gens=G.generators(); T=np.array(list(itertools.product(range(len(els)),repeat=len(gens)))); ok=np.ones(len(T),bool)
    for r in G.relators():
        v=np.zeros(len(T),dtype=int)
        for ch in r: k=gens.index(ch.lower()); v=mul[v,T[:,k] if ch.islower() else inv[T[:,k]]]
        ok&=(v==0)
    return int(ok.sum())
C3,comps,X=to3d('X0d1_final.lnk'); L=snappy.Link(to_pd(C3)); lm=np.array(L.linking_matrix()); n=len(lm)
dots=[i for i in range(n) if sorted(abs(lm[i]))==[0,0,1,2]]; w=[i for i in range(n) if i not in dots and sorted(abs(lm[i]))==[0,0,2,2]][0]; d=[i for i in range(n) if i not in dots+[w]][0]
print('linking matrix:\n',lm,'\ndotted circles',dots,' (-4)-framed handle',w,' (-1)-framed handle',d)
fl=[None]*n
for i in dots: fl[i]=(0,1)
fl[w]=(-4,1); fl[d]=(-1,1); M=L.exterior(); M.dehn_fill(fl); G=M.fundamental_group()
print('boundary: H_1 =',M.homology(),' #Hom(pi_1,S_3) =',homs(G,S3),' #Hom(pi_1,D_5) =',homs(G,D5))
print('          H_1 of connected double covers:',sorted(str(C.homology()) for C in M.covers(2)))
S=L.sublink(dots+[w]); slm=np.array(S.linking_matrix()); wi=[i for i in range(3) if sorted(abs(slm[i]))==[0,2,2]][0]
f2=[(0,1)]*3; f2[wi]=(-4,1); E=S.exterior(); E.dehn_fill(f2)
T=regina.Triangulation3(E.filled_triangulation()._to_string()); T.simplify(); r=regina.StandardTriangulation.recognise(T)
print('dotted circles + (-4)-handle: boundary H_1 =',E.homology(),' Regina:',r.manifold().name() if r else None)
E=L.exterior(); fl=[None]*n
for i in dots: fl[i]=(0,0)
fl[w]=(1,0); fl[d]=(1,0); E.dehn_fill(fl); P=E.fundamental_group(); gens=P.generators(); per=P.peripheral_curves()
F=free_group(' '.join(gens)); g=F[1:]
def word(x):
    out=F[0].identity
    for ch in x: y=g[gens.index(ch.lower())]; out=out*(y if ch.islower() else y**-1)
    return out
print('|pi_1(X_{1,0})| =',FpGroup(F[0],[word(r) for r in P.relators()]+[word(per[w][1]),word(per[d][1])]).order())


==> anc/6_Prop5.6a_Sec6.3_Figs11-12/check_X0d1_output.txt <==
linking matrix:
 [[ 0  0 -1 -2]
 [ 0  0 -1  2]
 [-1 -1  0  0]
 [-2  2  0  0]] 
dotted circles [0, 1]  (-4)-framed handle 3  (-1)-framed handle 2
boundary: H_1 = Z/4 + Z/4  #Hom(pi_1,S_3) = 16  #Hom(pi_1,D_5) = 36
          H_1 of connected double covers: ['Z/2 + Z/2 + Z', 'Z/2 + Z/2 + Z/16', 'Z/2 + Z/2 + Z/32']
dotted circles + (-4)-handle: boundary H_1 = Z/2 + Z/2 + Z  Regina: KB/n2 x~ S1
|pi_1(X_{1,0})| = 4


==> anc/6_Prop5.6a_Sec6.3_Figs11-12/check_fig12_isotopy.py <==
"""
Checks that the link drawn in Fig. 12 (built here from the coordinates of the TikZ figure: the diagram of DT*K
of Fig. 5 together with the red curve) is isotopic to the link in X0d1_final.lnk, which comes from the handle
moves on the Lefschetz fibration of X_{1,0}: the complements are isometric hyperbolic manifolds by an isometry
taking meridians to meridians.  Requires numpy, snappy.
"""
import numpy as np, snappy, warnings; warnings.filterwarnings('ignore')
from fig12_base import base, CX, RX, RY
from pd_util import to_pd
from plink_read import to3d
def dens(P,step=0.02):
    out=[]
    for a,b in zip(P[:-1],P[1:]):
        a=np.array(a,float); b=np.array(b,float); n=max(1,int(np.linalg.norm(b-a)/step))
        out+=[a+(b-a)*t for t in np.linspace(0,1,n,endpoint=False)]
    return np.array(out)
r=0.475; yc=1.525; pts=[]
for x in np.linspace(-4.4,4.4,200,endpoint=False): pts.append((x,1.05))
for t in np.linspace(-np.pi/2,np.pi/2,40,endpoint=False): pts.append((4.4+r*np.cos(t),yc+r*np.sin(t)))
for x in np.linspace(4.4,-4.4,200,endpoint=False): pts.append((x,2.0))
for t in np.linspace(np.pi/2,3*np.pi/2,40,endpoint=False): pts.append((-4.4+r*np.cos(t),yc+r*np.sin(t)))
P=dens(pts+[pts[0]])
def z(p):   # red curve: under the left side and over the right side of the left dotted circle, over/under for the right one
    for cx,s in ((-CX,1),(CX,-1)):
        if abs(((p[0]-cx)/RX)**2+(p[1]/RY)**2-1)<0.08:
            left=p[0]<cx; return (-1.0 if left else 2.0) if s>0 else (2.0 if left else -1.0)
    return 0.5
C=base()+[[(p[0],p[1],z(p)) for p in P]]
C=[[(x,-y,zz) for x,y,zz in c] for c in C]       # TikZ (y up) -> screen convention
L1=snappy.Link(to_pd(C)); E1=L1.exterior()
C3,comps,X=to3d('X0d1_final.lnk'); E2=snappy.Link(to_pd(C3)).exterior()
for E in (E1,E2):
    for k in range(10):
        if E.solution_type()=='all tetrahedra positively oriented': break
        E.randomize()
print('volumes',E1.volume(),E2.volume())
ok=any(all(abs(m[1][0])==0 and abs(m[0][0])==1 for m in iso.cusp_maps()) for iso in E1.is_isometric_to(E2,return_isometries=True))
print('isometry taking meridians to meridians:',ok)


==> anc/6_Prop5.6a_Sec6.3_Figs11-12/check_fig12_isotopy_output.txt <==
volumes 14.655449507 14.6554495068
isometry taking meridians to meridians: True


==> anc/6_Prop5.6a_Sec6.3_Figs11-12/fig12_base.py <==
import sys; 
import numpy as np
from pd_util import to_pd
CX=2.3; RX=0.75; RY=1.5
def stadium(n=400):
    pts=[]
    # bottom strand left->right at y=-0.6, right cap, top strand right->left, left cap
    for x in np.linspace(-4.2,4.2,120,endpoint=False): pts.append((x,-0.6))
    for t in np.linspace(-np.pi/2,np.pi/2,40,endpoint=False): pts.append((4.2+0.6*np.cos(t),0.6*np.sin(t)))
    for x in np.linspace(4.2,-4.2,120,endpoint=False): pts.append((x,0.6))
    for t in np.linspace(np.pi/2,3*np.pi/2,40,endpoint=False): pts.append((-4.2+0.6*np.cos(t),0.6*np.sin(t)))
    return np.array(pts)
def ellipse(cx,n=200):
    t=np.linspace(0,2*np.pi,n,endpoint=False); return np.c_[cx+RX*np.cos(t),RY*np.sin(t)]
def zgreen(p):
    # green over at x=-2.987 (y=-0.6), -1.613 (y=0.6), 1.613 (y=-0.6), 2.987 (y=0.6)
    for x0,y0 in ((-2.987,-0.6),(-1.613,0.6),(1.613,-0.6),(2.987,0.6)):
        if abs(p[0]-x0)<0.25 and abs(p[1]-y0)<0.05: return 1.0
    return 0.0
def zdot(p,cx):
    # dotted over where 1.5 sin t = +0.6 on left side (x=cx-0.687, y=0.6) and -0.6 on right side (x=cx+0.687,y=-0.6)
    for x0,y0 in ((cx-0.687,0.6),(cx+0.687,-0.6)):
        if abs(p[0]-x0)<0.2 and abs(p[1]-y0)<0.2: return 1.0
    return 0.0
def base():
    G=stadium(); L=ellipse(-CX); R=ellipse(CX)
    comps=[[ (p[0],p[1],zdot(p,-CX)) for p in L],[ (p[0],p[1],zdot(p,CX)) for p in R],[ (p[0],p[1],zgreen(p)) for p in G]]
    return comps


==> anc/6_Prop5.6a_Sec6.3_Figs11-12/pd_util.py <==
import itertools, warnings
warnings.filterwarnings('ignore')
def pts3(c): return [p if len(p)==3 else (p[0],p[1],0.0) for p in c]
def seg_inter(p,q,r,s):
    (x1,y1),(x2,y2),(x3,y3),(x4,y4)=p[:2],q[:2],r[:2],s[:2]
    d=(x2-x1)*(y4-y3)-(y2-y1)*(x4-x3)
    if abs(d)<1e-12: return None
    t=((x3-x1)*(y4-y3)-(y3-y1)*(x4-x3))/d
    u=((x3-x1)*(y2-y1)-(y3-y1)*(x2-x1))/d
    if 1e-9<t<1-1e-9 and 1e-9<u<1-1e-9: return t,u
    return None
def to_pd(comps):
    comps=[pts3(c) for c in comps]
    segs=[]
    for ci,c in enumerate(comps):
        n=len(c)
        for i in range(n): segs.append((ci,i,c[i],c[(i+1)%n]))
    events={}  # (ci) -> list of (i+t, crossing id, over?)
    X=[]
    for a,b in itertools.combinations(range(len(segs)),2):
        ca,ia,p,q=segs[a]; cb,ib,r,s=segs[b]
        if ca==cb and (abs(ia-ib)<=1 or abs(ia-ib)==len(comps[ca])-1): continue
        res=seg_inter(p,q,r,s)
        if not res: continue
        t,u=res
        za=p[2]+t*(q[2]-p[2]); zb=r[2]+u*(s[2]-r[2])
        assert abs(za-zb)>1e-6, ('ambiguous',p,q,r,s)
        k=len(X); X.append(dict(a=(ca,ia+t,(q[0]-p[0],q[1]-p[1])),b=(cb,ib+u,(s[0]-r[0],s[1]-r[1])),a_over=za>zb))
        events.setdefault(ca,[]).append((ia+t,k,'a')); events.setdefault(cb,[]).append((ib+u,k,'b'))
    # label edges
    lab=0; inc={}; out={}
    for ci in range(len(comps)):
        ev=sorted(events.get(ci,[]))
        assert ev, 'component without crossings'
        first=lab
        for j,(pos,k,w) in enumerate(ev):
            inc[(k,w)]=lab if j>0 else None
            out[(k,w)]=lab+1 if j<len(ev)-1 else first
            if j>0: pass
            lab+= 1 if j<len(ev)-1 else 0
        # fix first incoming = last outgoing label
        inc[(ev[0][1],ev[0][2])]=out[(ev[-1][1],ev[-1][2])]
        # recompute properly
        labs=list(range(first,first+len(ev)))
        for j,(pos,k,w) in enumerate(ev):
            inc[(k,w)]=labs[j-1] if j>0 else labs[-1]
            out[(k,w)]=labs[j]
        lab=first+len(ev)
    pd=[]
    for k,c in enumerate(X):
        under,over=('b','a') if c['a_over'] else ('a','b')
        du=c[under][2]; do=c[over][2]
        # PD: [under_in, x, under_out, y] counterclockwise starting from under incoming
        # in math orientation (y up). Our coords are y-down -> flip y.
        ux,uy=du[0],-du[1]; ox,oy=do[0],-do[1]
        cross=ux*oy-uy*ox  # >0: over goes to the left of under direction
        oi,oo=inc[(k,over)],out[(k,over)]
        ui,uo=inc[(k,under)],out[(k,under)]
        # counterclockwise from under-in: next is the over strand end on the right side of under dir
        if cross>0: pd.append([ui,oi,uo,oo])
        else: pd.append([ui,oo,uo,oi])
    return pd

def crossing_data(comps):
    comps=[pts3(c) for c in comps]
    segs=[]
    for ci,c in enumerate(comps):
        n=len(c)
        for i in range(n): segs.append((ci,i,c[i],c[(i+1)%n]))
    out=[]
    for a,b in itertools.combinations(range(len(segs)),2):
        ca,ia,p,q=segs[a]; cb,ib,r,s=segs[b]
        if ca==cb and (abs(ia-ib)<=1 or abs(ia-ib)==len(comps[ca])-1): continue
        res=seg_inter(p,q,r,s)
        if not res: continue
        t,u=res
        za=p[2]+t*(q[2]-p[2]); zb=r[2]+u*(s[2]-r[2])
        da=(q[0]-p[0],-(q[1]-p[1])); db=(s[0]-r[0],-(s[1]-r[1]))
        o,un=(da,db) if za>zb else (db,da)
        sgn=1 if o[0]*un[1]-o[1]*un[0]>0 else -1
        out.append((ca,cb,sgn))
    return out
def writhes(comps):
    w=[0]*len(comps); lk={}
    for ca,cb,s in crossing_data(comps):
        if ca==cb: w[ca]+=s
        else: lk[(min(ca,cb),max(ca,cb))]=lk.get((min(ca,cb),max(ca,cb)),0)+s
    return w,{k:v//2 for k,v in lk.items()}


==> anc/6_Prop5.6a_Sec6.3_Figs11-12/plink_read.py <==
import numpy as np, sys

def read(fn):
    L=[l.strip() for l in open(fn).read().replace('\r','').split('\n')]
    i=1; nc=int(L[i]); starts=[int(L[2+k].split()[0]) for k in range(nc)]
    i=2+nc; nv=int(L[i]); V=np.array([[float(x) for x in L[i+1+k].split()] for k in range(nv)]); i+=1+nv
    na=int(L[i]); A=[tuple(int(x) for x in L[i+1+k].split()) for k in range(na)]; i+=1+na
    nx=int(L[i]); X=[tuple(int(x) for x in L[i+1+k].split()) for k in range(nx)]
    return starts,V,A,X
def components(starts,V,A):
    out_arrow={a[0]:k for k,a in enumerate(A)}
    comps=[]
    for s in starts:
        arrows=[]; v=s
        while True:
            k=out_arrow[v]; arrows.append(k); v=A[k][1]
            if v==s: break
        comps.append(arrows)
    return comps
def seg_int(p,q,r,s):
    d1=q-p; d2=s-r; den=d1[0]*d2[1]-d1[1]*d2[0]
    if abs(den)<1e-12: return None
    t=((r-p)[0]*d2[1]-(r-p)[1]*d2[0])/den; u=((r-p)[0]*d1[1]-(r-p)[1]*d1[0])/den
    return (t,u) if 0<t<1 and 0<u<1 else None
def to3d(fn, sub=30):
    starts,V,A,X=read(fn); comps=components(starts,V,A)
    # crossing heights along arrows: dict arrow -> list of (t, z)
    marks={}
    for (under,over) in X:
        r=seg_int(V[A[under][0]],V[A[under][1]],V[A[over][0]],V[A[over][1]])
        assert r, ('no intersection',under,over)
        marks.setdefault(under,[]).append((r[0],-1.0)); marks.setdefault(over,[]).append((r[1],1.0))
    C3=[]
    for arrows in comps:
        pts=[]
        for k in arrows:
            p=V[A[k][0]]; q=V[A[k][1]]; Ln=float(np.linalg.norm(q-p)); m=max(sub,int(Ln/0.5))
            for t in np.linspace(0,1,m,endpoint=False)+0.5/m:
                z=0.0
                for (tc,zc) in marks.get(k,[]):
                    if abs(t-tc)*Ln<min(2.0,0.2*Ln): z=zc
                pts.append((float(p[0]+t*(q[0]-p[0])),float(p[1]+t*(q[1]-p[1])),z))
        C3.append(pts)
    return C3,comps,X


==> anc/7_Prop5.6b_Sec6.3_Fig13/README.txt <==
Proposition 5.6(b), Section 6.3, Fig. 13.

X10_trefoil.lnk          the Kirby diagram of X_{1,0} on the left of Fig. 13, exported from KLO in PLink format:
                         a dotted unknot and a left-handed trefoil with framing -8 (framings are not stored)
check_fig13.py           checks that the link is L11n201 (orientation-preserving isometry of the complements taking
                         meridians to meridians), that the trefoil is left-handed, that pi_1(X_{1,0}) has order 4,
                         computes the boundary invariants of Y_1 (first homology, homomorphism counts, homology of
                         connected covers of degree <= 4), and prints Regina's recognition of Y_1, including the
                         gluing matrices
check_fig13_output.txt   its output
plink_read.py, pd_util.py  helper modules

X10_KLO_frames_Fig12_to_Fig13.pdf : the 14 KLO frames from the diagram of Fig. 12 (two 1-handles, 2-handles with
                         framings -4 and -1) to the diagram of Fig. 13 (one 1-handle and a (-8)-framed trefoil),
                         each labelled with the move KLO performed (handle slides, Reidemeister moves, a fish move,
                         and the cancellation of a 1-handle/2-handle pair).
X10_Fig12_to_Fig13_by_hand.pdf  the same moves drawn by hand: starting from Fig. 12, the (-4)-framed 2-handle is slid
                         over the (-1)-framed one (framing -5), and then again (framing -5 + (-1) + 2(-1) = -8),
                         after which the (-1)-framed handle is cancelled against one of the 1-handles; an isotopy
                         gives the (-8)-framed left-handed trefoil, drawn at the end in the position of Fig. 13.


==> anc/7_Prop5.6b_Sec6.3_Fig13/check_fig13.py <==
"""
Proposition 5.6(b), Section 6.3 / Fig. 13: X10_trefoil.lnk is the Kirby diagram of X_{1,0} on the left of Fig. 13 (PLink format,
exported from KLO): a dotted unknot and a left-handed trefoil with framing -8 (framings are not stored in the file).
Checks: the link is L11n201 (orientation-preserving isometry of complements taking meridians to meridians),
the trefoil is left-handed, pi_1(X_{1,0}) has order 4, the boundary invariants of Y_1, and Regina's recognition of Y_1.
Requires numpy, sympy, snappy, regina.
"""
import itertools, warnings; warnings.filterwarnings('ignore')
import numpy as np, snappy, regina
from sympy.combinatorics.free_groups import free_group
from sympy.combinatorics.fp_groups import FpGroup
from plink_read import to3d
from pd_util import to_pd
def hyp(E):
    for k in range(10):
        if E.solution_type()=='all tetrahedra positively oriented': return
        E.randomize()
def group(n,gens):
    els=[tuple(range(n))]; fr=list(els)
    while fr:
        nf=[]
        for a in fr:
            for g in gens:
                b=tuple(g[a[i]] for i in range(n))
                if b not in els: els.append(b); nf.append(b)
        fr=nf
    ix={e:i for i,e in enumerate(els)}
    return np.array([[ix[tuple(b[a[i]] for i in range(n))] for b in els] for a in els]),np.array([ix[tuple(np.argsort(e))] for e in els])
def homs(G,grp):
    mul,inv=grp; gens=G.generators(); T=np.array(list(itertools.product(range(len(mul)),repeat=len(gens)))); ok=np.ones(len(T),bool)
    for r in G.relators():
        v=np.zeros(len(T),dtype=int)
        for ch in r: k=gens.index(ch.lower()); v=mul[v,T[:,k] if ch.islower() else inv[T[:,k]]]
        ok&=(v==0)
    return int(ok.sum())
C3,_,_=to3d('X10_trefoil.lnk'); L=snappy.Link(to_pd(C3))
print('linking matrix', L.linking_matrix())
for i in range(2):
    K=L.sublink([i]); K.simplify('global'); print('component',i,'crossings',len(K.crossings),'crossing signs',[c.sign for c in K.crossings])
E=L.exterior(); T=snappy.Link('L11n201').exterior(); hyp(E); hyp(T)
res=[([int(m[0,0]*m[1,1]-m[0,1]*m[1,0]) for m in iso.cusp_maps()],iso.cusp_images()) for iso in E.is_isometric_to(T,return_isometries=True) if all(abs(m[1,0])==0 and abs(m[0,0])==1 for m in iso.cusp_maps())]
print('isometries to L11n201 taking meridians to meridians (determinants, cusp images):',res)
M=L.exterior(); M.dehn_fill([(0,1),(-8,1)]); G=M.fundamental_group()
print('Y_1: H_1 =',M.homology(),' #Hom(S_3) =',homs(G,group(3,[(1,0,2),(1,2,0)])),' #Hom(D_5) =',homs(G,group(5,[(1,2,3,4,0),(0,4,3,2,1)])))
for n in (2,3,4): print('  connected %d-fold covers:'%n,sorted(str(c.homology()) for c in M.covers(n)))
Tr=regina.Triangulation3(M.filled_triangulation()._to_string()); Tr.simplify(); r=regina.StandardTriangulation.recognise(Tr)
print('Regina recognition of Y_1:', r.manifold().name() if r else None)
E2=L.exterior(); E2.dehn_fill([(0,0),(1,0)]); P=E2.fundamental_group(); gens=P.generators(); per=P.peripheral_curves()
F=free_group(' '.join(gens)); g=F[1:]
def word(x):
    out=F[0].identity
    for ch in x: y=g[gens.index(ch.lower())]; out=out*(y if ch.islower() else y**-1)
    return out
print('|pi_1(X_{1,0})| =',FpGroup(F[0],[word(r) for r in P.relators()]+[word(per[1][1])]).order())


==> anc/7_Prop5.6b_Sec6.3_Fig13/check_fig13_output.txt <==
linking matrix [[0, -4], [-4, 0]]
component 0 crossings 0 crossing signs []
component 1 crossings 3 crossing signs [-1, -1, -1]
isometries to L11n201 taking meridians to meridians (determinants, cusp images): [([1, 1], [0, 1]), ([1, 1], [0, 1])]
Y_1: H_1 = Z/4 + Z/4  #Hom(S_3) = 16  #Hom(D_5) = 36
  connected 2-fold covers: ['Z/2 + Z/2 + Z', 'Z/2 + Z/2 + Z/16', 'Z/2 + Z/2 + Z/32']
  connected 3-fold covers: ['Z/4 + Z/92']
  connected 4-fold covers: ['Z/2 + Z/2 + Z', 'Z/2 + Z/2 + Z', 'Z/2 + Z/2 + Z/224', 'Z/2 + Z/2 + Z/32', 'Z/2 + Z/2 + Z/32', 'Z/2 + Z/2 + Z/32', 'Z/2 + Z/2 + Z/448', 'Z/2 + Z/2 + Z/64', 'Z/2 + Z/2 + Z/64', 'Z/2 + Z/2 + Z/64', 'Z/6 + Z/6 + Z', 'Z/6 + Z/6 + Z', 'Z/8 + Z/16 + Z']
Regina recognition of Y_1: SFS [D: (2,1) (2,1)] U/m SFS [A: (3,1)] U/n SFS [D: (2,1) (2,1)], m = [ 0,-1 | 1,0 ], n = [ 0,1 | 1,0 ]
|pi_1(X_{1,0})| = 4


==> anc/7_Prop5.6b_Sec6.3_Fig13/pd_util.py <==
import itertools, warnings
warnings.filterwarnings('ignore')
def pts3(c): return [p if len(p)==3 else (p[0],p[1],0.0) for p in c]
def seg_inter(p,q,r,s):
    (x1,y1),(x2,y2),(x3,y3),(x4,y4)=p[:2],q[:2],r[:2],s[:2]
    d=(x2-x1)*(y4-y3)-(y2-y1)*(x4-x3)
    if abs(d)<1e-12: return None
    t=((x3-x1)*(y4-y3)-(y3-y1)*(x4-x3))/d
    u=((x3-x1)*(y2-y1)-(y3-y1)*(x2-x1))/d
    if 1e-9<t<1-1e-9 and 1e-9<u<1-1e-9: return t,u
    return None
def to_pd(comps):
    comps=[pts3(c) for c in comps]
    segs=[]
    for ci,c in enumerate(comps):
        n=len(c)
        for i in range(n): segs.append((ci,i,c[i],c[(i+1)%n]))
    events={}  # (ci) -> list of (i+t, crossing id, over?)
    X=[]
    for a,b in itertools.combinations(range(len(segs)),2):
        ca,ia,p,q=segs[a]; cb,ib,r,s=segs[b]
        if ca==cb and (abs(ia-ib)<=1 or abs(ia-ib)==len(comps[ca])-1): continue
        res=seg_inter(p,q,r,s)
        if not res: continue
        t,u=res
        za=p[2]+t*(q[2]-p[2]); zb=r[2]+u*(s[2]-r[2])
        assert abs(za-zb)>1e-6, ('ambiguous',p,q,r,s)
        k=len(X); X.append(dict(a=(ca,ia+t,(q[0]-p[0],q[1]-p[1])),b=(cb,ib+u,(s[0]-r[0],s[1]-r[1])),a_over=za>zb))
        events.setdefault(ca,[]).append((ia+t,k,'a')); events.setdefault(cb,[]).append((ib+u,k,'b'))
    # label edges
    lab=0; inc={}; out={}
    for ci in range(len(comps)):
        ev=sorted(events.get(ci,[]))
        assert ev, 'component without crossings'
        first=lab
        for j,(pos,k,w) in enumerate(ev):
            inc[(k,w)]=lab if j>0 else None
            out[(k,w)]=lab+1 if j<len(ev)-1 else first
            if j>0: pass
            lab+= 1 if j<len(ev)-1 else 0
        # fix first incoming = last outgoing label
        inc[(ev[0][1],ev[0][2])]=out[(ev[-1][1],ev[-1][2])]
        # recompute properly
        labs=list(range(first,first+len(ev)))
        for j,(pos,k,w) in enumerate(ev):
            inc[(k,w)]=labs[j-1] if j>0 else labs[-1]
            out[(k,w)]=labs[j]
        lab=first+len(ev)
    pd=[]
    for k,c in enumerate(X):
        under,over=('b','a') if c['a_over'] else ('a','b')
        du=c[under][2]; do=c[over][2]
        # PD: [under_in, x, under_out, y] counterclockwise starting from under incoming
        # in math orientation (y up). Our coords are y-down -> flip y.
        ux,uy=du[0],-du[1]; ox,oy=do[0],-do[1]
        cross=ux*oy-uy*ox  # >0: over goes to the left of under direction
        oi,oo=inc[(k,over)],out[(k,over)]
        ui,uo=inc[(k,under)],out[(k,under)]
        # counterclockwise from under-in: next is the over strand end on the right side of under dir
        if cross>0: pd.append([ui,oi,uo,oo])
        else: pd.append([ui,oo,uo,oi])
    return pd

def crossing_data(comps):
    comps=[pts3(c) for c in comps]
    segs=[]
    for ci,c in enumerate(comps):
        n=len(c)
        for i in range(n): segs.append((ci,i,c[i],c[(i+1)%n]))
    out=[]
    for a,b in itertools.combinations(range(len(segs)),2):
        ca,ia,p,q=segs[a]; cb,ib,r,s=segs[b]
        if ca==cb and (abs(ia-ib)<=1 or abs(ia-ib)==len(comps[ca])-1): continue
        res=seg_inter(p,q,r,s)
        if not res: continue
        t,u=res
        za=p[2]+t*(q[2]-p[2]); zb=r[2]+u*(s[2]-r[2])
        da=(q[0]-p[0],-(q[1]-p[1])); db=(s[0]-r[0],-(s[1]-r[1]))
        o,un=(da,db) if za>zb else (db,da)
        sgn=1 if o[0]*un[1]-o[1]*un[0]>0 else -1
        out.append((ca,cb,sgn))
    return out
def writhes(comps):
    w=[0]*len(comps); lk={}
    for ca,cb,s in crossing_data(comps):
        if ca==cb: w[ca]+=s
        else: lk[(min(ca,cb),max(ca,cb))]=lk.get((min(ca,cb),max(ca,cb)),0)+s
    return w,{k:v//2 for k,v in lk.items()}


==> anc/7_Prop5.6b_Sec6.3_Fig13/plink_read.py <==
import numpy as np, sys

def read(fn):
    L=[l.strip() for l in open(fn).read().replace('\r','').split('\n')]
    i=1; nc=int(L[i]); starts=[int(L[2+k].split()[0]) for k in range(nc)]
    i=2+nc; nv=int(L[i]); V=np.array([[float(x) for x in L[i+1+k].split()] for k in range(nv)]); i+=1+nv
    na=int(L[i]); A=[tuple(int(x) for x in L[i+1+k].split()) for k in range(na)]; i+=1+na
    nx=int(L[i]); X=[tuple(int(x) for x in L[i+1+k].split()) for k in range(nx)]
    return starts,V,A,X
def components(starts,V,A):
    out_arrow={a[0]:k for k,a in enumerate(A)}
    comps=[]
    for s in starts:
        arrows=[]; v=s
        while True:
            k=out_arrow[v]; arrows.append(k); v=A[k][1]
            if v==s: break
        comps.append(arrows)
    return comps
def seg_int(p,q,r,s):
    d1=q-p; d2=s-r; den=d1[0]*d2[1]-d1[1]*d2[0]
    if abs(den)<1e-12: return None
    t=((r-p)[0]*d2[1]-(r-p)[1]*d2[0])/den; u=((r-p)[0]*d1[1]-(r-p)[1]*d1[0])/den
    return (t,u) if 0<t<1 and 0<u<1 else None
def to3d(fn, sub=30):
    starts,V,A,X=read(fn); comps=components(starts,V,A)
    # crossing heights along arrows: dict arrow -> list of (t, z)
    marks={}
    for (under,over) in X:
        r=seg_int(V[A[under][0]],V[A[under][1]],V[A[over][0]],V[A[over][1]])
        assert r, ('no intersection',under,over)
        marks.setdefault(under,[]).append((r[0],-1.0)); marks.setdefault(over,[]).append((r[1],1.0))
    C3=[]
    for arrows in comps:
        pts=[]
        for k in arrows:
            p=V[A[k][0]]; q=V[A[k][1]]; Ln=float(np.linalg.norm(q-p)); m=max(sub,int(Ln/0.5))
            for t in np.linspace(0,1,m,endpoint=False)+0.5/m:
                z=0.0
                for (tc,zc) in marks.get(k,[]):
                    if abs(t-tc)*Ln<min(2.0,0.2*Ln): z=zc
                pts.append((float(p[0]+t*(q[0]-p[0])),float(p[1]+t*(q[1]-p[1])),z))
        C3.append(pts)
    return C3,comps,X


==> anc/README.txt <==
Ancillary files for
B. Ozbagci, "Contact 3-manifolds with infinitely many rational homology ball Stein fillings".

Folder                         Referred to in
1_Prop2.1_moves                proof of Proposition 2.1 and Fig. 3: the handle moves from the diagram of Fig. 2 to the left of
                               Fig. 4, drawn by hand and as KLO frames, and the resulting link
2_Sec6.1_SnapPy_Y              Section 6.1: SnapPy/Regina recognition of Y (script, link data, output)
3_Prop3.1_moves                proof of Proposition 3.1: the handle moves, drawn by hand and as KLO frames, from the
                               Lefschetz fibration X_B to the
                               diagram of DT*K in Fig. 5
4_Prop4.8_moves                proof of Proposition 4.8: the handle moves, drawn by hand and as KLO frames, to the
                               diagram of W_0 in Fig. 9
5_Sec6.2_family_counts         Section 6.2: homomorphism counts for the families Y_m and Y'_m
6_Prop5.6a_Sec6.3_Figs11-12   Proposition 5.6(a) and Section 6.3: the handle moves from the Lefschetz diagram of X_{1,0} (Fig. 11), drawn
                               by hand, the links obtained by these moves, their identification with the link of
                               Fig. 12, and checks of Y_1, ST*K and pi_1(X_{1,0})
7_Prop5.6b_Sec6.3_Fig13       Proposition 5.6(b) and Section 6.3: the moves from Fig. 12 to Fig. 13, by hand and as KLO frames, the Kirby diagram of
                               X_{1,0} in Fig. 13 (from KLO), its
                               identification with L11n201, the boundary invariants of Y_1, and, as additional
                               information, Regina's recognition of Y_1 as a graph manifold

Each folder has its own README.  The Python scripts require numpy, sympy, snappy, and some also scipy and regina.
They were run with Python 3.12.3, SnapPy 3.3.2, Regina 7.4, NumPy 2.4.4 and SymPy 1.14.0, and the expected output
of each script is included next to it.

Curves and conventions: the page is the sphere with six holes, with outer boundary delta_0 and holes
delta_1,...,delta_5 from left to right.  Baykur's curves are u = x3x2, v = x5x4x2, w = x5x4x3x2x1x2^{-1}x4^{-1},
z = x4x2x1x2^{-1}, d = x3x1.  The families of the paper are d_m = t_u^m(c_12) and d'_m = t_u^m(c_345), m != 0;
in particular d_1 = x3x2x3^{-1}x1.  In the surgery diagrams the dotted circles carry slope 0 and the 2-handles
carry their framings, as stated in each script.

